OBDA Constraints for Effective Query Answering (Extended Version)

In Ontology Based Data Access (OBDA) users pose SPARQL queries over an ontology that lies on top of relational datasources. These queries are translated on-the-fly into SQL queries by OBDA systems. Standard SPARQL-to-SQL translation techniques in OBDA often produce SQL queries containing redundant joins and unions, even after a number of semantic and structural optimizations. These redundancies are detrimental to the performance of query answering, especially in complex industrial OBDA scenarios with large enterprise databases. To address this issue, we introduce two novel notions of OBDA constraints and show how to exploit them for efficient query answering. We conduct an extensive set of experiments on large datasets using real world data and queries, showing that these techniques strongly improve the performance of query answering up to orders of magnitude.

==> slegge-results/querydiff.R <==
exper_all <- read.csv("diff.csv")
exper <- exper_all[c(2:(dim(exper_all)[1]-1)),]
nochange <- exper[exper[,7] == 0,]
nochange_mod = lm(nochange[[14]]~nochange[[13]])
summary(nochange_mod)$r.squared
summary(nochange_mod)
change <- exper[exper[,7] > 0,]
change_mod = lm(change[[16]]~change[[15]])
summary(change_mod)$r.squared
timeouts <- change[change[,10] >= 1200000,]
notimeouts <- change[change[,10] < 1200000,]
pdf("query_untuned_diff.pdf", 5, 5)
plot(notimeouts[c(15,16)], xlab = "No tuning (ms)", log="xy", ylab= "Tuning (ms)", col="blue")
points(timeouts[c(15,16)],col="red",pch=3)
dev.off()
pdf("nochange_log.pdf", 5, 5)
plot(nochange[c(15,16)], log="xy", xlab = "No tuning (ms)", ylab= "Tuning (ms)")
abline(0,1,col="blue", untf=TRUE,lty=3)
dev.off()
pdf("nochange_diff.pdf", 5, 5)
plot(nochange[c(15,16)], xlab = "No tuning (ms)", ylab= "Tuning (ms)")
abline(0,1,col="blue", untf=TRUE,lty=3)
dev.off()
pdf("corr_sql_time.pdf", width=5, height=5)
plot(notimeouts[c(7,14)], xlab="Percent decrease in size of generated SQL", ylab="Percent improvement in query execution time",col="blue",ylim=c(0,100),xlim=c(0,100))
points(timeouts[c(7,14)],col="red",pch=3)
legend(x=35,y=50, c("times out without tuning","no timeout"), pch=c(3,1), col=c("red", "blue"))
dev.off()


==> slegge-results/querydiff2.R <==
timeout <- 1200000
sql_size_notuning_col <- 3
sql_size_tuned_col <- 6
sql_size_diff_col <- 7
query_time_diff_col <- 14
total_time_diff_col <- 19
total_time_tuned <- 16
total_time_notuning <- 15
total_time_keys <- 17
total_time_tmap <- 18
query_time_notuning <- 10
query_time_keys <- 11
query_time_tmap <- 12
query_time_tuned <- 13
exper_all <- read.csv("diff.csv")
#exper <- exper_all[c(2:(dim(exper_all)[1]-9)),]
exper <- exper_all[c(1:(dim(exper_all)[1])),]
nochange <- exper[exper[,sql_size_diff_col] == 0,]
query_nochange_mod = lm(nochange[[query_time_tuned]]~nochange[[query_time_notuning]])
total_nochange_mod = lm(nochange[[total_time_tuned]]~nochange[[total_time_notuning]])
summary(query_nochange_mod)$r.squared
summary(query_nochange_mod)
summary(total_nochange_mod)$r.squared
summary(total_nochange_mod)
change <- exper[exper[,sql_size_diff_col] > 0,]
query_change_mod = lm(change[[query_time_tuned]]~change[[query_time_notuning]])
total_change_mod = lm(change[[total_time_tuned]]~change[[total_time_notuning]])
summary(query_change_mod)$r.squared
summary(total_change_mod)$r.squared
total_all_timeouts <- exper[exper[,total_time_notuning] == timeout,]
total_all_notimeouts <- exper[exper[,total_time_notuning] < timeout,]
query_all_timeouts <- exper[exper[,query_time_notuning] == timeout,]
query_timeouts <- change[change[,query_time_notuning] == timeout,]
query_notimeouts <- change[change[,query_time_notuning] != timeout,]
total_timeouts <- change[change[,total_time_notuning] == timeout,]
total_notimeouts <- change[change[,total_time_notuning] != timeout,]
options(scipen=5)
pdf("query_untuned_diff.pdf", 5, 5)
plot(query_notimeouts[c(query_time_notuning,query_time_tuned)], xlab = "No tuning (ms)", log="xy", ylab= "Tuning (ms)", col="blue",xlim=c(1,timeout),ylim=c(1,timeout))
points(query_timeouts[c(query_time_notuning,query_time_tuned)],col="red",pch=3)
dev.off()
pdf("total_untuned_diff.pdf", 5, 5)
plot(total_notimeouts[c(total_time_notuning,total_time_tuned)], xlab = "No tuning (ms)", log="xy", ylab= "Tuning (ms)", col="blue",xlim=c(1,timeout),ylim=c(1,timeout))
points(total_timeouts[c(total_time_notuning,total_time_tuned)],col="red",pch=3)
dev.off()
pdf("query_nochange_log.pdf", 5, 5)
plot(nochange[c(query_time_notuning,query_time_tuned)], log="xy", xlab = "Query time without tuning (ms)", ylab= "Query time with both tunings (ms)",xlim=c(1,timeout),ylim=c(1,timeout))
abline(0,1,col="blue", untf=TRUE,lty=3)
dev.off()
pdf("total_nochange_log.pdf", 5, 5)
plot(nochange[c(total_time_notuning,total_time_tuned)], log="xy", xlab = "Total time without tuning (ms)", ylab= "Total time with both tunings (ms)",xlim=c(1,timeout),ylim=c(1,timeout))
abline(0,1,col="blue", untf=TRUE,lty=3)
dev.off()
pdf("query_nochange_diff.pdf", 5, 5)
plot(nochange[c(query_time_notuning,query_time_tuned)], xlab = "Query time without tuning (ms)", ylab= "Query time with both tunings (ms)",xlim=c(1,timeout),ylim=c(1,timeout))
abline(0,1,col="blue", untf=TRUE,lty=3)
dev.off()
pdf("total_nochange_diff.pdf", 5, 5)
plot(nochange[c(total_time_notuning,total_time_tuned)], xlab = "Total time no tuning (ms)", ylab= "Total time with both tunings (ms)",xlim=c(1,timeout),ylim=c(1,timeout))
abline(0,1,col="blue", untf=TRUE,lty=3)
dev.off()
pdf("query_corr_sql_time.pdf", width=5, height=5)
plot(query_notimeouts[c(sql_size_diff_col,query_time_diff_col)], xlab="Percent decrease in size of generated SQL", ylab="Percent improvement in query execution time",col="blue",ylim=c(0,100),xlim=c(0,100))
points(query_timeouts[c(sql_size_diff_col,query_time_diff_col)],col="red",pch=3)
legend(x=35,y=50, c("hard queries","others"), pch=c(3,1), col=c("red", "blue"))
dev.off()
pdf("total_corr_sql_time.pdf", width=5, height=5)
plot(total_notimeouts[c(sql_size_diff_col,total_time_diff_col)], xlab="Percent decrease in size of generated SQL", ylab="Percent improvement in total execution time",col="blue",ylim=c(0,100),xlim=c(0,100))
points(total_timeouts[c(sql_size_diff_col,total_time_diff_col)],col="red",pch=3)
legend(x=35,y=50, c("hard queries","others"), pch=c(3,1), col=c("red", "blue"))
dev.off()
pdf("all_total_times.pdf", width=5, height=5)
plot(change[c(0,total_time_tuned)], xlab="Query number", ylab="Total query exec time",col="blue",pch=1,ylim=c(1,timeout),xlim=c(1,30),axes=TRUE)
points(change[c(0,total_time_notuning)],col="red",pch=3)
points(change[c(0,total_time_tuned)],col="blue",pch=1)
points(change[c(0,total_time_keys)],col="green",pch=4)
points(change[c(0,total_time_tmap)],col="yellow",pch=2)
legend(x=3,y=1000000, c("no tuning","keys", "exact concepts", "both tunings"), pch=c(3,4,2,1), col=c("red", "green", "yellow", "blue"))
pdf("bar_total_times.pdf", width=15, height=4)
colors <- c("blue", "white")
barplot(do.call(rbind,change[c(total_time_notuning,total_time_tuned)]),beside=TRUE,log="y",ylab="Query Execution time (ms)",legend.text=c("No tuning", "With tuning"), axisnames=TRUE,border="black",col=colors,bty='L',args.legend=c(x=10,y=260))
grid(nx=NA,ny=NULL,col="lightgray", lty="solid", lwd=par("lwd"),equilog=FALSE)
axis(4)
dev.off()
pdf("all_query_times.pdf", width=5, height=5)
plot(change[c(0,query_time_tuned)], xlab="Query number", ylab="Only query exec time",col="blue",pch=1,ylim=c(0,timeout),xlim=c(0,30),axes=TRUE)
points(change[c(0,query_time_notuning)],col="red",pch=3)
points(change[c(0,query_time_tuned)],col="blue",pch=1)
points(change[c(0,query_time_keys)],col="green",pch=4)
points(change[c(0,query_time_tmap)],col="yellow",pch=2)
legend(x=3,y=1000000, c("no tuning","keys", "exact concepts", "both tunings"), pch=c(3,4,2,1), col=c("red", "green", "yellow", "blue"))
dev.off()
exper[c(1,sql_size_diff_col,total_time_diff_col,query_time_notuning,query_time_tuned,total_time_tuned)][c(1,3,23,30,31,51),]
exper[c(1,sql_size_diff_col,total_time_diff_col,query_time_notuning,query_time_keys,query_time_tmap,query_time_tuned,total_time_notuning,total_time_tuned)][c(18,24,28,31,33,34,35,52),]
change[c(total_time_notuning,total_time_tuned)]
# OPTIONALS
exper[c(1,sql_size_diff_col,total_time_diff_col,query_time_notuning,query_time_keys,query_time_tmap,query_time_tuned,total_time_notuning,total_time_tuned)][c(18,24,26,29,31,32,33,50),]
